Covariance-aware sampling for Diffusion Models

We present a covariance-aware sampler that improves the quality of pixel-space Diffusion Model (DM) sampling in the few-step regime. We hypothesize that in the few-step regime samplers fail because they rely solely on the predicted mean of the reverse distribution, while our solution explicitly models the reverse-process covariance. Our method combines Tweedie's formula to estimate the covariance with an efficient, structured Fourier-space decomposition of the covariance matrix. Implemented as an extension of DDIM, our method requires only a minimal overhead: one extra Jacobian-Vector Product (JVP) per step. We demonstrate that for pixel-based DMs, our method consistently produces superior samples compared to state-of-the-art second order samplers (Heun, DPM-Solver++) and the recent aDDIM sampler, at an identical number of function evaluations (NFE).

==> compress.sh <==
#!/bin/bash

# Create the output directory if it doesn't exist
mkdir -p images_compressed

# Loop through all jpg files in the images folder
for img in images/*.jpg; do
    # Extract the filename without the path
    filename=$(basename "$img")
    
    echo "Compressing $filename..."
    
    # Use ImageMagick to resize and adjust quality
    # '35%' geometry roughly results in 1/8th the area (0.35 * 0.35 ≈ 0.125)
    convert "$img" -resize 35% -quality 85 "images_compressed/$filename"
done

echo "Done! Compressed images are in images_compressed/"

